When Better Artificial Intelligence Widens the Adoption Gap in Health Care

Artificial intelligence (AI) can assist healthcare providers in clinical practice or replace services for which they are paid. We model how provider influence shapes two policy choices. The first is adoption, the share of cases in which coverage is switched to care using AI. The second is the review requirement, the number of paid reviews that must accompany AI when it is used in clinical care. Assistance can lower providers' costs and increase their profits while leaving paid reviews unaffected. However, increasingly capable AI may support autonomous use that can replace reviews and reduce providers' profits. Provider gains from adoption first rise and subsequently fall as AI capability improves. Hence, providers oppose sufficiently autonomous AI if their lost income from reviews exceeds savings from better assistance. Opposition to AI adoption arises earlier for AI that displaces more reviews. When providers can influence adoption but not the review requirement, their opposition causes under-adoption. The patient value forgone at the margin grows as AI improves. At interior policies, provider influence over both decisions widens adoption and raises review requirements above the patient optimum.

==> anc/make_figure1_revision.py <==
"""Generate Figure 1 (provider gain, AI adoption, patient losses).

Parameters follow Supplementary Section S4.3. Uses only Matplotlib defaults for
fonts and its built-in maths rendering (no LaTeX installation needed). Run from
the repository root:

    uv run --isolated --no-project --python 3.13 \
        --with matplotlib --with numpy --with scipy \
        python figures/make_figure1_revision.py
"""

from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
from scipy.optimize import brentq
from scipy.stats import norm

# Parameters (Supplementary Section S4.3)
b, e, delta = 0.25, 1.0, 1.0
theta = 0.5
lam, c, k = 0.75, 4.0, 2.0
V0, V1, gamma = 0.55, 0.70, 0.25
t_star = theta / (lam * c)  # unconstrained excess reviews

q = np.linspace(-2, 5, 1401)


def gain(x):
    return b * norm.cdf(x) - theta * e * norm.cdf(x - delta)


V = V0 + V1 * norm.cdf(gamma * q)
s = gain(q)
h_P = 1 - norm.cdf(q - delta)
t_J = np.minimum(t_star, 1 - h_P)  # one paid report per case: h_J <= 1
joint_gain = theta * t_J - lam * c * t_J**2 / 2
a_P = V / k
a_S = (V + s / lam) / k
a_J = (V + (s + joint_gain) / lam) / k
L_S = s**2 / (2 * lam**2 * k)
L_J = (s + joint_gain) ** 2 / (2 * lam**2 * k) + a_J * c * t_J**2 / 2


def adjusted_gain(x):
    available_autonomy = norm.cdf(x - delta)
    t = min(t_star, available_autonomy)
    return gain(x) + theta * t - lam * c * t**2 / 2

q0 = brentq(gain, 0, 3)
q0t = brentq(adjusted_gain, 0, 3)
q_cap = delta + norm.ppf(t_star)

# Okabe-Ito colours; line style repeats the colour coding for greyscale print.
SEP, JOINT, BENCH = "#D55E00", "#0072B2", "black"
SEP_LS, JOINT_LS, BENCH_LS = (0, (5, 2)), "-", (0, (1, 1.5))

# General publication style (sans-serif, light axes, no top/right spines).
mpl.rcParams.update({
    "font.size": 9,
    "axes.titlesize": 9,
    "axes.labelsize": 9,
    "xtick.labelsize": 8,
    "ytick.labelsize": 8,
    "legend.fontsize": 8.5,
    "axes.linewidth": 0.6,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "xtick.major.width": 0.6,
    "ytick.major.width": 0.6,
    "xtick.major.size": 3,
    "ytick.major.size": 3,
    "lines.linewidth": 1.6,
    "legend.frameon": False,
    "pdf.fonttype": 42,
})

fig, axes = plt.subplots(3, 1, figsize=(6.5, 6.2), sharex=True, layout="constrained")
ax_a, ax_b, ax_c = axes


def label_end(ax, y, text, color, dy=0.0):
    """Direct label at the right end of a curve."""
    ax.annotate(text, (q[-1], y[-1]), xytext=(4, dy), textcoords="offset points",
                va="center", ha="left", color=color, fontsize=9, annotation_clip=False)


for ax in axes:
    ax.axvline(q0, color=SEP, lw=0.7, ls=(0, (1, 2)), zorder=1)
    ax.axvline(q0t, color=JOINT, lw=0.7, ls=(0, (1, 2)), zorder=1)
    ax.grid(axis="y", color="#EBEBEB", lw=0.6)
    ax.set_axisbelow(True)
    ax.set_xlim(-2, 5)

# (a) Provider gain
ax_a.axhline(0, color="0.55", lw=0.6, zorder=1)
ax_a.plot(q, s, color=SEP, ls=SEP_LS)
ax_a.plot(q, s + joint_gain, color=JOINT, ls=JOINT_LS)
ax_a.plot([q0, q0t], [0, 0], "o", ms=4, color="white", mec="none", zorder=3)
ax_a.plot([q0], [0], "o", ms=3.5, color=SEP, zorder=4)
ax_a.plot([q0t], [0], "o", ms=3.5, color=JOINT, zorder=4)
ax_a.annotate(r"$q_0$", (q0, 0), xytext=(-5, -11), textcoords="offset points",
              ha="right", color=SEP)
ax_a.annotate(r"$\widetilde{q}_0$", (q0t, 0), xytext=(5, 5), textcoords="offset points",
              ha="left", color=JOINT)
label_end(ax_a, s, r"$s$", SEP)
label_end(ax_a, s + joint_gain, r"$s+d(q)$", JOINT)
ax_a.set_ylim(-0.28, 0.12)
ax_a.set_yticks([-0.2, -0.1, 0.0, 0.1])
ax_a.yaxis.set_major_formatter("{x:.1f}")
ax_a.set_ylabel("Gain per adopted case")
ax_a.set_title("(a) Provider gain and review-adjusted return", loc="left")

# (b) AI adoption
mask = q >= q0t
ax_b.fill_between(q[mask], a_J[mask], a_P[mask], color=JOINT, alpha=0.12, lw=0)
ax_b.plot(q, a_P, color=BENCH, ls=BENCH_LS, lw=1.3)
ax_b.plot(q, a_J, color=JOINT, ls=JOINT_LS)
ax_b.plot(q, a_S, color=SEP, ls=SEP_LS)
label_end(ax_b, a_P, r"$a^P$", BENCH)
label_end(ax_b, a_J, r"$a^J$", JOINT, dy=4)
label_end(ax_b, a_S, r"$a^S$", SEP, dy=-4)
ax_b.set_ylim(0.35, 0.65)
ax_b.set_yticks([0.4, 0.5, 0.6])
ax_b.yaxis.set_major_formatter("{x:.1f}")
ax_b.set_ylabel("Adoption")
ax_b.set_title("(b) AI adoption: rise, reversal, and recovery", loc="left")

# (c) Patient losses
ax_c.plot(q, L_J, color=JOINT, ls=JOINT_LS)
ax_c.plot(q, L_S, color=SEP, ls=SEP_LS)
label_end(ax_c, L_J, r"$L^J$", JOINT)
label_end(ax_c, L_S, r"$L^S$", SEP)
ax_c.set_ylim(0, 0.05)
ax_c.set_yticks([0, 0.01, 0.02, 0.03, 0.04, 0.05])
ax_c.yaxis.set_major_formatter("{x:.2f}")
ax_c.set_ylabel("Patient loss")
ax_c.set_xlabel(r"Standardised AI capability, $q$")
ax_c.set_title("(c) Patient loss", loc="left")

# One legend for the whole figure: the colour and line-style code.
handles = [
    Line2D([], [], color=SEP, ls=SEP_LS, lw=1.6),
    Line2D([], [], color=JOINT, ls=JOINT_LS, lw=1.6),
    Line2D([], [], color=BENCH, ls=BENCH_LS, lw=1.3),
    mpl.patches.Patch(color=JOINT, alpha=0.12, lw=0),
]
labels = ["Separate decisions", "Joint decisions",
          "Patient optimum", "Joint under-adoption"]
fig.legend(handles, labels, loc="outside lower center", ncol=2,
           handlelength=2.6, columnspacing=2.5, fontsize=8.5)
fig.align_ylabels(axes)

out = Path(__file__).with_name("figure1_revision.pdf")
fig.savefig(out)
print(f"q_cap={q_cap:.4f}, q0={q0:.4f}, q0_tilde={q0t:.4f}, "
      f"max(L_S-L_J)={np.max(L_S - L_J):.4f} -> {out}")

# Numerical checks cited in Supplementary Section S4.3.
assert all(np.all((0 < a) & (a < 1)) for a in (a_P, a_S, a_J)), "adoption not interior"
assert np.all(np.diff(a_J[q < q_cap]) > 0), "joint adoption not rising below q_cap"
assert np.all(L_S < L_J), "L_S >= L_J somewhere on the grid"
print("checks passed: interior adoption, a_J rising for q<q_cap, L_S<L_J on grid")

